Texture Hallucination for Large-Factor Painting Super-Resolution

We aim to super-resolve digital paintings, synthesizing realistic details from high-resolution reference painting materials for very large scaling factors (e.g., 8X, 16X). However, previous single image super-resolution (SISR) methods would either lose textural details or introduce unpleasing artifacts. On the other hand, reference-based SR (Ref-SR) methods can transfer textures to some extent, but is still impractical to handle very large factors and keep fidelity with original input. To solve these problems, we propose an efficient high-resolution hallucination network for very large scaling factors with an efficient network structure and feature transferring. To transfer more detailed textures, we design a wavelet texture loss, which helps to enhance more high-frequency components. At the same time, to reduce the smoothing effect brought by the image reconstruction loss, we further relax the reconstruction constraint with a degradation loss which ensures the consistency between downscaled super-resolution results and low-resolution inputs. We also collected a high-resolution (e.g., 4K resolution) painting dataset PaintHD by considering both physical size and image resolution. We demonstrate the effectiveness of our method with extensive experiments on PaintHD by comparing with SISR and Ref-SR state-of-the-art methods.

==> figs_jpg/PP_resize_im.m <==
function PP_resize_im()
% clear all; close all; clc
% FullPath = fullfile('cmp', '8x', '2167_1', 'ours_downscale.png');
% im = imread(FullPath);
% im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPath, 'png');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'RCAN_downscale.png');
% im = imread(FullPath);
% im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPath, 'png');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'SRNTT_downscale.png');
% im = imread(FullPath);
% im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPath, 'png');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'Ref_downscale.png');
% im = imread(FullPath);
% im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPath, 'png');

% clear all;
% FullPath = fullfile('cmp', '8x', '001_0', 'ours.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '001_0', 'RCAN.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '001_0', 'SRNTT.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');

% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'ours_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'RCAN_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'SRNTT_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2167_1', 'Ref_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');


% clear all;
% FullPath = fullfile('cmp', '8x', '2198_1', 'ours_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2198_1', 'RCAN_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2198_1', 'SRNTT_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '8x', '2198_1', 'Ref_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');

%%
%% x16
% clear all;
% FullPath = fullfile('cmp', '16x', '2174_1', 'ours_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '16x', '2174_1', 'RCAN_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% 
% clear all;
% FullPath = fullfile('cmp', '16x', '2174_1', 'SRNTT_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');
% 
% clear all;
% FullPath = fullfile('cmp', '16x', '2174_1', 'Ref_downscale.png');
% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');

% clear all; close all; clc
%FolderPath = 'F:\projects\papers_Zhang\Conferences\CVPR\2020\RefSR\Paper\Latex\arXiv_supp\figs\PaintHD\x16';
% FolderPath = 'F:\projects\papers_Zhang\Conferences\CVPR\2020\RefSR\Paper\Latex\arXiv_supp\figs\diff_ref\x8';

% x8
%FolderNames = {'2055_1_2057_5', '2150_1_2150_5', '2174_1_2186_5', '2184_2_2184_5', '2193_1_2193_5', '2194_1_2250_5', '2216_2_2216_5', '2356_1_2356_5'};
% x16
%FolderNames = {'2167_1_2167_5', '2170_1_2170_5', '2173_1_2173_5', '2184_1_2222_5', '2191_1_2356_5', '2198_1_2199_5', '2218_1_2219_5', '2226_1_2290_5'};
% FolderNames = {'2166_1', '2184_1'};
% PatchNames = {'patch', 'patch1', 'patch2', 'patch3'};
% for idx_folder = 1:length(FolderNames)
%     FullPathDir = dir(fullfile(FolderPath, FolderNames{idx_folder}, '*.png'));
%     for idx_im = 1:length(FullPathDir)
%         fprintf('%s: %s\n', FolderNames{idx_folder}, FullPathDir(idx_im).name);
%         FullPath = fullfile(FolderPath, FolderNames{idx_folder}, FullPathDir(idx_im).name);
%         im = imread(FullPath);
%         FullPathNew = strrep(FullPath, '.png', '.jpg');
%         imwrite(im, FullPathNew, 'jpg');
%     end
% end


% for idx_folder = 1:length(FolderNames)
%     for idx_patch = 1:length(PatchNames)
%         FullPathDir = dir(fullfile(FolderPath, FolderNames{idx_folder}, PatchNames{idx_patch}, '*.png'));
%         for idx_im = 1:length(FullPathDir)
%             fprintf('Set-%s: Patch-%s, Name-%s\n', FolderNames{idx_folder}, PatchNames{idx_patch}, FullPathDir(idx_im).name);
%             FullPath = fullfile(FolderPath, FolderNames{idx_folder}, PatchNames{idx_patch}, FullPathDir(idx_im).name);
%             im = imread(FullPath);
%             FullPathNew = strrep(FullPath, '.png', '.jpg');
%             imwrite(im, FullPathNew, 'jpg');
%         end
%     end
% end

%im = imread(FullPath);
%FullPathNew = strrep(FullPath, '.png', '.jpg');
%im = imresize(im, 1/2, 'bicubic');
%imwrite(im, FullPathNew, 'jpg');

% 20200304
clear all;
%Folder = 'ablation\deg\8x\2184_1_2184_5\crop';
%Folder = 'ablation\pipeline\8x\2174_1_2186_5\crop';
%Folder = 'ablation\pipeline\16x\2216_2_2216_5\crop';
%Folder = 'ablation\wavelet\crop';
Folder = 'diff_ref\8x\2184_1\crop';




FilePath = dir(fullfile(Folder, '*.png'));

for idx_im = 1:length(FilePath)
    FileName = FilePath(idx_im).name;
    fprintf('%s\n', FileName);
    im_raw = imread(fullfile(Folder, FileName));
    FileNameNew = strrep(FileName, '.png', '.jpg');
    FullPath = fullfile(Folder, FileNameNew);
    % save im
    imwrite(im_raw, FullPath, 'jpg');
end

% im = imread(FullPath);
% FullPathNew = strrep(FullPath, '.png', '.jpg');
% %im = imresize(im, 1/2, 'bicubic');
% imwrite(im, FullPathNew, 'jpg');


end

==> figs_jpg/diff_ref/8x/2184_1/crop/PP_residual_map.m <==
function PP_residual_map()
clear all; close all; clc

im_hr = imread('2184_1_HR.png');
im_1 = imread('2184_1_2193_5.png');

im_hr = rgb2gray(im_hr);
im_1 = rgb2gray(im_1);

res_1 = abs(im2double(im_hr) - im2double(im_1));
imagesc(res_1)

disp('done')
end
